Magnesium abundances in cool metal-polluted white dwarfs

The accretion of rocky material is responsible for the presence of heavy elements in the atmospheres of a large fraction of white dwarf stars. Those objects represent a unique opportunity to infer the bulk composition of exoplanetesimals. This chemical characterization requires the use of detailed atmosphere models to determine the elemental abundances at the photospheres of white dwarfs. In this work, we use a state-of-the-art model atmosphere code to reanalyse the first large survey of metal-polluted white dwarfs for which abundances are found for multiple elements. We show that the improved constitutive physics of our models lead to systematically higher Mg abundances than previous analyses. We find an average log Mg/Ca number abundance ratio of 1.5. This value is significantly above the reference abundance for chondrites, which is expected as current diffusion models predict that for the cool helium-atmosphere white dwarfs of our sample Mg should remain in the atmosphere longer than Ca. This helps resolve a recently identified Mg depletion problem, where the planetesimals accreted by white dwarfs were reported to be Mg-deficient compared to the expected composition of their planetary systems.

==> anc/table1.txt <==
-------------------------------------------------------------------------------------------------------------
Column #	Description
-------------------------------------------------------------------------------------------------------------
1		SDSS identifier
2		Montreal White Dwarf Database identifier
3		u photometry from SDSS [mag]
4		g photometry from SDSS [mag]
5		r photometry from SDSS [mag]
6		i photometry from SDSS [mag]
7		z photometry from SDSS [mag]
8		Estimated distance from Bailer-Jones+2018 [pc]
9		Lower bound on the confidence interval of the estimated distance from Bailer-Jones+2018 [pc]
10		Upper bound on the confidence interval of the estimated distance from Bailer-Jones+2018 [pc]
-------------------------------------------------------------------------------------------------------------
J000215.65+320914.1	SDSS J000215.65+320914.1	21.83	20.53	20.35	20.38	20.33	187.37	158.06	229.83
J000418.68+081929.9	SDSS J000418.68+081929.9	24.87	22.13	21.65	21.76	21.70			
J000614.53+052039.0	SDSS J000614.53+052039.0	22.14	20.51	20.24	20.15	20.28	184.00	156.58	222.89
J001052.56-043014.3	SDSS J001052.56-043014.3	21.55	20.32	20.11	20.22	20.29	214.53	173.50	280.56
J001309.43+110949.0	SDSS J001309.43+110949.0	23.40	21.61	21.26	21.37	21.54			
J001949.26+220926.5	SDSS J001949.26+220926.5	21.95	20.39	19.96	20.04	20.14	195.23	162.81	243.54
J004451.69+041819.2	LSPM J0044+0418			19.90	18.77	18.49	18.46	18.56	73.95	72.67	75.27
J004634.22+271737.6	SDSS J004634.22+271737.6	21.14	20.37	20.26	20.41	20.78	231.12	186.12	304.23
J004757.07+162836.5	SDSS J004757.07+162836.5	25.13	20.87	20.39	20.52	20.38	351.04	228.35	695.52
J005247.16+184649.5	SDSS J005247.16+184649.5	25.92	21.57	21.12	21.06	20.75			
J005304.15+311555.8	SDSS J005304.15+311555.8	22.70	21.30	21.06	21.11	21.14			
J005649.27+245335.4	SDSS J005649.27+245335.4	24.80	21.54	21.01	20.95	21.43			
J010825.79-053755.6	SDSS J010825.79-053755.6	22.05	20.39	20.12	20.02	20.36	277.68	210.81	403.82
J011421.17+350547.1	SDSS J011421.17+350547.1	23.25	20.96	20.60	20.66	20.39			
J011646.10+205001.9	SDSS J011646.10+205001.9	19.88	18.21	17.99	18.08	18.19	73.50	72.48	74.54
J011759.81+002138.1	SDSS J011759.81+002138.1	20.19	19.32	19.12	19.17	19.37	141.27	134.40	148.87
J012620.48+253433.6	SDSS J012620.48+253433.6	22.65	20.64	20.21	20.10	20.31	116.41	100.64	137.98
J013504.11+130240.4	WD 0132+127			20.84	19.31	19.00	18.93	18.99	98.93	95.06	103.13
J014300.52+011356.8	SDSS J014300.52+011356.8	20.31	19.41	19.22	19.24	19.40	145.18	137.35	153.93
J014415.12+192021.4	SDSS J014415.12+192021.4	24.29	20.69	20.40	20.34	20.36	216.61	165.02	314.04
J014441.64+030536.2	SDSS J014441.64+030536.2	22.81	21.30	21.17	21.22	21.38			
J014834.00-011235.9	SDSS J014834.00-011235.9	21.81	20.75	20.61	20.64	20.68	452.32	234.97	1033.29
J015008.55+135433.9	[VV2006] J015008.6+135433	21.03	20.15	19.92	19.89	19.85	171.74	155.53	191.64
J015849.02-094225.3	SDSS J015849.02-094225.3	21.66	20.41	20.20	20.20	20.47	185.10	151.35	237.88
J020128.66+201521.8	SDSS J020128.66+201521.8	21.71	20.39	20.04	20.18	20.33	174.31	151.39	205.26
J020809.93-054258.3	SDSS J020809.93-054258.3	23.64	21.18	20.79	20.74	20.84			
J023407.46-051028.1	SDSS J023407.46-051028.1	22.61	21.10	20.89	20.98	21.01			
J025206.06-040130.3	SDSS J025206.06-040130.3	21.42	20.28	20.10	20.21	20.42	228.30	189.79	285.92
J025253.20+005439.4	SDSS J025253.20+005439.4	20.64	19.86	19.78	19.83	19.95	207.32	186.41	233.41
J044751.21+112403.8	SDSS J044751.21+112403.8	21.23	20.36	20.07	19.98	20.12	214.59	179.82	265.81
J072144.23+392843.3	SDSS J072144.23+392843.3	22.77	20.56	20.28	20.38	20.34	263.37	203.05	373.85
J073635.22+411828.2	SDSS J073635.22+411828.2	25.47	20.32	19.42	19.27	19.31	80.46	76.63	84.69
J073953.46+311204.2	SDSS J073953.46+311204.2	23.83	21.38	20.78	20.65	20.44			
J074153.45+314620.4	SDSS J074153.45+314620.4	22.58	20.50	20.13	20.12	20.19	158.48	138.06	185.89
J074414.66+464912.5	SDSS J074414.66+464912.5	23.02	19.47	18.52	18.32	18.26	55.93	55.07	56.82
J074444.03+440845.6	SDSS J074444.03+440845.6	22.61	21.18	21.01	20.98	21.21			
J074450.24+270132.6	SDSS J074450.24+270132.6	20.98	20.28	20.18	20.41	20.49	262.32	203.72	367.42
J074456.21+164041.8	SDSS J074456.21+164041.8	24.64	20.88	20.19	20.03	20.07	122.55	105.38	146.33
J075853.46+101347.4	SDSS J075853.46+101347.4	23.82	21.42	20.71	20.75	20.96			
J080003.90+224210.1	SDSS J080003.90+224210.1	22.32	20.71	20.59	20.56	20.74	263.31	152.38	838.54
J080626.70+305555.7	SDSS J080626.70+305555.7	22.00	20.67	20.50	20.60	20.63	281.13	175.36	664.72
J080740.69+493059.7	SDSS J080740.69+493059.7	25.31	21.31	20.52	20.33	20.19	160.84	133.16	202.90
J081606.19+233030.1	SDSS J081606.19+233030.1	22.02	20.96	20.82	21.07	20.87			
J081828.12+124717.2	SDSS J081828.12+124717.2	22.06	21.00	20.85	21.02	21.23			
J083033.66-031911.0	SDSS J083033.66-031911.0	20.79	19.69	19.49	19.56	19.68	174.76	163.85	187.20
J083858.56+232252.9	SDSS J083858.56+232252.9	20.19	19.21	18.86	18.82	18.84	84.30	82.19	86.52
J084223.14+140615.9	SDSS J084223.14+140615.9	19.29	18.31	18.17	18.27	18.44	98.88	96.86	100.99
J084239.85+153628.8	SDSS J084239.85+153628.8	22.02	20.76	20.48	20.45	20.37	156.42	113.41	252.60
J084300.23+561452.8	SDSS J084300.23+561452.8	21.82	20.52	20.31	20.38	20.41	191.59	158.84	241.08
J085100.23+154301.6	WD 0848+159			20.28	19.03	18.73	18.79	18.84	95.95	93.65	98.37
J085217.60+340211.3	SDSS J085217.60+340211.3	23.72	21.25	20.44	20.43	20.12	162.44	133.23	207.88
J090146.87+075206.8	SDSS J090146.87+075206.8	21.54	20.01	19.80	19.90	20.05	226.21	185.85	288.53
J090652.19+114149.9	SDSS J090652.19+114149.9	22.86	20.96	20.80	20.82	20.99			
J090803.35+513633.1	SDSS J090803.35+513633.1	20.85	19.49	19.26	19.27	19.40	125.12	119.70	131.05
J090814.52+411918.3	SDSS J090814.52+411918.3	22.29	21.15	20.92	20.99	21.14			
J091322.38+262752.0	SDSS J091322.38+262752.0	22.79	20.28	19.79	19.72	19.62	107.82	99.15	118.12
J091356.05+412728.6	SDSS J091356.05+412728.6	23.90	21.07	20.63	20.74	20.75	246.79	163.19	491.32
J091621.36+254028.4	SDSS J091621.36+254028.4	21.26	18.36	17.47	17.39	17.53	46.22	45.85	46.60
J092450.03+430136.4	SDSS J092450.03+430136.4	23.63	21.11	20.89	20.82	20.70			
J092523.10+313019.0	SDSS J092523.10+313019.0	21.03	18.96	18.61	18.63	18.75			
J092932.50+424757.9	SDSS J092932.50+424757.9	21.62	20.18	19.91	19.96	20.19	221.83	193.28	260.06
J093320.01+633441.2	SDSS J093320.01+633441.2	23.40	21.11	20.82	20.91	21.00			
J093719.14+522802.4	WD 0933+526			20.73	19.44	19.17	19.24	19.45	142.22	135.10	150.11
J093916.04+413612.9	SDSS J093916.04+413612.9	23.03	20.57	20.18	20.21	20.31	159.65	130.52	205.29
J093944.58+501917.6	SDSS J093944.58+501917.6	22.92	19.94	19.48	19.51	19.66	145.85	137.29	155.53
J094648.94+202423.2	SDSS J094648.94+202423.2	21.59	20.83	20.63	20.85	20.63			
J094813.74+300851.2	SDSS J094813.74+300851.2	21.62	20.27	20.03	20.10	20.13	288.49	235.18	371.95
J095645.15+591240.6	WD 0953+594			18.94	18.39	18.41	18.56	18.75	138.37	135.31	141.57
J100537.43+224403.1	SDSS J100537.43+224403.1	23.05	21.36	21.12	21.28	21.20			
J100609.16+175221.3	SDSS J100609.16+175221.3	22.40	20.66	20.18	20.16	20.12	138.24	122.87	157.92
J101451.15+282701.6	SDSS J101451.15+282701.6	23.45	21.25	20.70	20.82	21.15			
J101711.54+344710.5	SDSS J101711.54+344710.5	21.64	20.45	20.25	20.23	20.14	186.56	163.09	217.76
J101750.24+241911.6	SDSS J101750.24+241911.6	21.22	19.89	19.77	19.81	19.84	142.04	110.93	197.31
J101924.73+353527.6	SDSS J101924.73+353527.6	22.92	21.21	20.89	21.02	21.08			
J101959.51+204553.4	SDSS J101959.51+204553.4	23.41	21.05	20.58	20.55	20.36			
J102414.83+453109.9	SDSS J102414.83+453109.9	21.74	20.32	20.04	20.01	20.19	151.05	134.80	171.66
J102438.05+101410.5	SDSS J102438.05+101410.5	23.06	20.59	20.03	20.13	20.19			
J103205.15+133833.4	SDSS J103205.15+133833.4	24.86	21.20	20.78	20.62	21.32			
J103352.89+180935.3	SDSS J103352.89+180935.3	21.47	19.81	19.45	19.46	19.72	117.51	110.41	125.58
J103809.19-003622.5	WD 1035-003			17.71	17.01	16.94	17.08	17.31			
J103839.01+043223.8	SDSS J103839.01+043223.8	22.43	20.67	20.30	20.31	20.44			
J104046.48+240759.5	SDSS J104046.48+240759.5	21.52	19.33	18.83	18.83	19.00	93.19	90.78	95.73
J104130.65+343240.7	SDSS J104130.65+343240.7	21.36	20.63	20.59	20.64	20.63	274.60	202.59	421.70
J104319.84+351641.6	SDSS J104319.84+351641.6	20.65	18.96	18.65	18.61	18.67	85.43	83.22	87.77
J104658.12+132911.3	SDSS J104658.12+132911.3	23.92	20.70	20.07	20.01	19.89	142.87	126.58	163.90
J105533.73+372542.7	SDSS J105533.73+372542.7	22.76	20.33	19.75	19.83	19.97	179.21	160.88	202.15
J105826.60+314358.3	SDSS J105826.60+314358.3	19.81	19.09	18.95	19.01	19.18	125.29	120.27	130.75
J110216.09+282730.7	SDSS J110216.09+282730.7	23.45	21.29	20.87	20.96	20.87			
J110234.21+021459.2	SDSS J110234.21+021459.2	21.22	19.53	19.20	19.17	19.30	96.69	92.03	101.84
J110304.15+414434.9	SDSS J110304.15+414434.9	21.68	19.75	19.40	19.40	19.42	155.41	140.64	173.60
J110556.17+022849.0	SDSS J110556.17+022849.0	22.06	20.55	20.17	20.13	19.89	292.58	164.78	894.78
J111215.06+070052.4	SDSS J111215.06+070052.4	20.18	19.27	19.24	19.35	19.41	157.28	145.03	171.74
J113209.59+332353.0	SDSS J113209.59+332353.0	24.58	21.12	20.76	20.85	21.04			
J113410.85+154245.9	SDSS J113410.85+154245.9	22.53	21.13	20.98	21.03	20.72			
J114408.05+372007.8	SDSS J114408.05+372007.8	21.08	20.29	20.19	20.29	20.26	291.83	234.13	385.94
J114441.92+121829.2	SDSS J114441.92+121829.2	20.72	18.42	17.85	17.76	17.76	50.48	49.91	51.07
J114709.09+542940.8	SDSS J114709.09+542940.8	25.84	21.55	21.03	20.92	20.95			
J114944.95+051947.7	SDSS J114944.95+051947.7	20.50	19.60	19.48	19.64	19.74	192.44	170.98	219.96
J115015.74+492843.7	SDSS J115015.74+492843.7	20.50	19.96	19.89	19.93	19.97	193.82	175.35	216.56
J115207.15+510126.2	SDSS J115207.15+510126.2	24.86	21.44	20.85	20.70	20.67	224.06	118.97	879.66
J115748.35+613845.9	SDSS J115748.35+613845.9	22.47	21.42	21.27	21.24	21.19			
J115818.76+045447.5	SDSS J115818.76+045447.5	23.09	20.96	20.26	20.13	20.27	157.80	128.78	203.61
J115809.38+184557.3	SDSS J115809.38+184557.3	21.55	20.04	19.88	19.95	20.11	190.49	165.28	224.62
J115822.32+471214.9	SDSS J115822.32+471214.9	21.31	20.67	20.62	20.72	20.81	321.26	213.39	615.79
J115844.35+544837.5	SDSS J115844.35+544837.5	22.78	21.02	20.77	20.80	20.77			
J115809.88+594210.3	SDSS J115809.88+594210.3	22.14	20.59	20.30	20.30	20.09	193.13	172.67	218.98
J120548.97+353642.4	SDSS J120548.97+353642.4	24.08	20.39	20.10	20.11	20.40	160.01	143.10	181.38
J121106.43+232623.0	SDSS J121106.43+232623.0	22.29	20.80	20.52	20.56	20.49	161.62	124.31	230.95
J121731.31+115715.9	SDSS J121731.31+115715.9	22.03	20.26	20.07	20.11	20.27	238.02	199.44	294.78
J121837.12+002304.0	SDSS J121837.12+002304.0	20.42	19.52	19.35	19.32	19.47	112.42	107.18	118.19
J122035.76+092948.1	SDSS J122035.76+092948.1	22.11	20.89	20.64	20.71	20.79			
J122437.07+283853.0	SDSS J122437.07+283853.0	22.40	19.77	19.22	19.08	19.01	81.64	79.28	84.14
J122943.92+074311.8	SDSS J122943.92+074311.8	23.31	20.42	20.07	20.08	20.33	289.63	205.95	483.74
J123024.04+314339.7	SDSS J123024.04+314339.7	21.56	20.37	20.18	20.21	20.20	239.17	194.84	309.09
J123415.21+520808.1	SDSS J123415.21+520808.1	19.54	18.42	18.30	18.42	18.68	114.74	112.72	116.84
J123826.93+214937.7	SDSS J123826.93+214937.7	24.21	20.80	20.32	20.21	20.16	154.06	135.07	179.17
J124547.11+082231.4	SDSS J124547.11+082231.4	22.56	20.94	20.52	20.50	20.97	421.71	231.47	1169.52
J125454.93+355145.7	SDSS J125454.93+355145.7	21.81	20.60	20.45	20.41	20.51	224.74	181.28	295.10
J125710.13+323848.5	SDSS J125710.13+323848.5	24.02	21.61	20.96	20.90	20.95			
J125720.87-031025.1	SDSS J125720.87-031025.1	22.17	20.65	20.28	20.35	20.74	308.16	208.68	583.28
J125922.03+311215.2	SDSS J125922.03+311215.2	21.50	19.78	19.44	19.42	19.50	115.35	109.97	121.27
J125945.32+472953.6	SDSS J125945.32+472953.6	23.54	20.85	20.58	20.71	20.81	223.33	176.39	303.67
J130328.07+405545.5	SDSS J130328.07+405545.5	20.93	19.74	19.54	19.51	19.62	146.96	140.11	154.50
J130826.36+095724.0	SDSS J130826.36+095724.0	21.69	21.05	20.99	21.08	21.13			
J130830.03+025844.5	SDSS J130830.03+025844.5	22.52	20.83	20.50	20.42	20.54	206.22	142.82	373.19
J131420.49+374806.5	SDSS J131420.49+374806.5	22.74	20.83	20.48	20.44	20.52	177.92	143.64	233.51
J131612.87+191806.5	SDSS J131612.87+191806.5	23.89	21.02	20.55	20.51	20.43	197.72	154.92	273.10
J131900.19+364149.8	SDSS J131900.19+364149.8	20.95	20.21	20.15	20.26	20.47	212.23	188.99	241.86
J132005.53+020419.0	SDSS J132005.53+020419.0	21.95	21.04	20.90	21.10	21.36	658.74	259.29	1701.84
J132144.04-023751.4	SDSS J132144.04-023751.4	22.50	20.73	20.13	20.04	19.99	79.96	148.00	229.45
J132941.79+130131.9	SDSS J132941.79+130131.9	21.13	19.95	19.83	19.89	20.12	232.40	203.83	270.13
J133624.26+354751.2	SDSS J133624.26+354751.2	19.49	17.85	17.64	17.71	17.83	59.55	59.13	59.98
J133905.98+264322.9	SDSS J133905.98+264322.9	20.00	18.98	18.78	18.82	18.95	103.70	100.48	107.12
J134050.31+270219.0	SDSS J134050.31+270219.0	21.52	20.86	20.81	20.89	20.98	320.57	181.22	1019.27
J134203.60+181332.8	SDSS J134203.60+181332.8	23.61	21.13	20.61	20.53	20.67			
J134520.99+115357.6	SDSS J134520.99+115357.6	22.64	19.92	19.39	19.45	19.55	120.61	113.07	129.22
J134711.47+141528.0	SDSS J134711.47+141528.0	21.20	19.70	19.50	19.51	19.53	137.24	128.61	147.09
J135054.02+105808.0	SDSS J135054.02+105808.0	24.40	20.97	20.37	20.31	20.34	108.91	94.02	129.35
J135123.86+264546.5	SDSS J135123.86+264546.5	23.00	20.38	19.87	19.86	19.86	172.49	158.18	189.59
J135632.63+241606.0	[VV2010] J135632.7+241605	20.38	19.05	18.73	18.78	18.87	100.44	97.96	103.05
J135654.01+023641.5	SDSS J135654.01+023641.5	20.44	19.53	19.50	19.61	19.47	199.77	163.45	256.77
J140137.31+365909.9	SDSS J140137.31+365909.9	19.94	18.81	18.53	18.52	18.55	84.10	82.69	85.55
J140410.72+362056.8	SDSS J140410.72+362056.8	20.01	18.83	18.46	18.51	18.70	81.54	80.36	82.75
J140525.20+254212.4	SDSS J140525.20+254212.4	23.29	20.96	20.72	20.72	20.78	225.08	138.42	607.87
J140557.10+154940.5	SDSS J140557.10+154940.5	20.00	18.94	18.78	18.91	19.11	124.93	118.37	132.24
J141140.27+341039.4	SDSS J141140.27+341039.4	24.96	20.79	20.08	20.02	19.84	121.48	110.61	134.67
J142120.11+184351.6	SDSS J142120.11+184351.6	22.06	20.35	20.08	20.19	20.34	213.29	177.79	266.34
J142833.78+440346.2	WD 1426+442			17.90	17.06	16.88	16.94	17.05	44.83	44.70	44.96
J142939.38+384113.2	SDSS J142939.38+384113.2	22.26	20.64	20.40	20.33	20.38	213.18	186.27	249.03
J143007.15-015129.5	SDSS J143007.15-015129.5	21.48	19.48	19.03	18.99	19.10	118.85	114.21	123.88
J144301.55+583301.6	SDSS J144301.55+583301.6	22.50	21.35	21.26	21.34	22.08			
J144354.13+301413.3	SDSS J144354.13+301413.3	22.67	21.48	21.27	21.40	21.36			
J144535.03+091340.4	SDSS J144535.03+091340.4	22.54	21.31	21.03	21.20	21.49			
J144804.49+104709.1	SDSS J144804.49+104709.1	20.19	18.81	18.65	18.67	18.75	88.73	86.72	90.84
J150028.02+231554.0	SDSS J150028.02+231554.0	24.10	21.60	21.38	21.46	21.82			
J150228.71+374452.9	SDSS J150228.71+374452.9	21.58	19.79	19.46	19.42	19.51	106.08	102.62	109.77
J150739.03+403408.9	SDSS J150739.03+403408.9	22.15	21.08	20.94	21.08	21.43			
J151835.63+050627.5	SDSS J151835.63+050627.5	21.94	19.45	18.86	18.79	18.77	69.20	67.03	71.51
J152449.58+404938.1	SDSS J152449.58+404938.1	21.79	20.15	19.76	19.80	19.92	146.48	138.98	154.82
J153407.58+124254.4	SDSS J153407.58+124254.4	23.18	21.59	21.15	21.10	20.99			
J153505.75+124744.2	SDSS J153505.75+124744.2	18.04	15.98	15.50	15.45	15.50	19.26	19.23	19.28
J153745.52+360818.6	SDSS J153745.52+360818.6	23.36	21.11	20.67	20.66	20.85			
J154022.80+535239.8	SDSS J154022.80+535239.8	22.89	21.16	20.95	20.99	21.26			
J154201.75+465020.2	SDSS J154201.75+465020.2	23.01	20.85	20.42	20.42	20.70	186.83	164.91	215.35
J154349.79+202442.9	SDSS J154349.79+202442.9	23.08	21.47	21.09	21.21	21.22			
J154510.31+523618.4	SDSS J154510.31+523618.4	21.59	20.06	19.70	19.71	19.80	143.05	135.11	151.97
J154913.46+263301.1	SDSS J154913.46+263301.1	21.45	20.59	20.55	20.41	20.59	238.41	193.09	311.36
J154933.23+190646.7	SDSS J154933.23+190646.7	22.63	21.32	20.95	20.97	20.85			
J155429.01+173545.9	SDSS J155429.01+173545.9	18.67	17.59	17.42	17.47	17.65	56.27	55.85	56.70
J160429.80+183035.4	SDSS J160429.80+183035.4	20.70	19.70	19.55	19.61	19.77	139.45	131.35	148.59
J161026.10+400619.7	SDSS J161026.10+400619.7	22.58	21.00	20.75	20.92	21.09	372.42	213.27	1125.23
J161248.17+353434.8	SDSS J161248.17+353434.8	22.38	21.31	21.31	21.31	21.26			
J161603.00+330301.2	SDSS J161603.00+330301.2	21.02	19.25	18.98	19.07	19.15	126.98	123.43	130.75
J162408.57+331019.0	SDSS J162408.57+331019.0	22.26	21.13	20.96	21.06	20.76			
J162612.73+330308.2	SDSS J162612.73+330308.2	22.13	20.99	20.79	20.88	20.51			
J162703.34+464658.2	SDSS J162703.34+464658.2	22.02	20.42	20.13	20.15	20.34	203.41	183.49	228.09
J163601.33+161907.1	SDSS J163601.33+161907.1	23.43	20.64	19.54	19.29	19.30	69.10	66.73	71.63
J164104.95+185602.1	SDSS J164104.95+185602.1	21.83	20.22	19.85	19.75	19.81	131.59	123.84	140.37
J164939.23+223807.2	SDSS J164939.23+223807.2	23.67	21.00	20.35	20.14	20.16	139.34	125.48	156.60
J170638.11+254111.7	SDSS J170638.11+254111.7	25.14	20.98	20.91	20.95	20.53	169.49	115.07	328.26
J210916.51-003921.6	SDSS J210916.51-003921.6	21.86	20.06	19.76	19.76	19.67	154.35	141.73	169.40
J211045.34+051214.8	SDSS J211045.34+051214.8	23.32	21.53	21.15	21.07	21.10			
J212312.20+001653.5	SDSS J212312.20+001653.5	22.40	20.32	19.90	19.76	19.62	119.19	96.95	154.76
J215752.30+120603.1	SDSS J215752.30+120603.1	21.26	19.74	19.41	19.35	19.38	132.36	122.31	144.19
J222503.71+233855.1	SDSS J222503.71+233855.1	21.19	19.49	19.27	19.27	19.54	124.08	117.48	131.45
J223014.70+190514.4	SDSS J223014.70+190514.4	23.22	20.87	20.26	20.17	20.27			
J223101.12+090635.1	LSPM J2231+0906			20.70	19.29	18.94	18.84	18.78	90.07	86.27	94.22
J223507.65-005607.7	SDSS J223507.65-005607.7	22.27	20.49	20.21	20.30	20.42	182.26	142.65	252.33
J223811.10+021352.9	SDSS J223811.10+021352.9	21.58	20.73	20.54	20.55	20.32			
J223815.97-011336.9	SDSS J223815.97-011336.9	22.38	20.78	20.59	20.62	20.68	402.70	218.28	1212.68
J230414.49+241554.0	SDSS J230414.49+241554.0	22.02	19.85	19.17	19.04	18.96	87.02	84.59	89.59
J231937.39+301848.4	SDSS J231937.39+301848.4	21.67	20.87	20.81	20.86	20.72	217.36	119.97	1007.87
J232833.31+083028.4	SDSS J232833.31+083028.4	23.21	21.59	21.01	21.04	21.08			
J233054.31+280517.4	SDSS J233054.31+280517.4	22.08	20.77	20.56	20.53	20.35	254.69	157.03	651.68
J233320.38+105830.2	SDSS J233320.38+105830.2	23.40	21.46	21.18	21.27	21.31			
J234034.61+012416.6	SDSS J234034.61+012416.6	21.10	19.40	19.08	19.15	19.20	115.05	109.52	121.16
J234048.74+081753.3	SDSS J234048.74+081753.3	22.68	20.25	19.81	19.86	19.93	149.62	130.69	174.88
J234307.67-001016.3	SDSS J234307.67-001016.3	22.11	20.46	20.07	20.11	20.08	218.98	182.12	274.21
J235224.26+192247.3	SDSS J235224.26+192247.3	24.80	21.35	20.91	20.99	21.48			
J235249.13+334439.2	SDSS J235249.13+334439.2	21.74	20.95	20.75	20.82	20.71			
J235715.03+234848.9	SDSS J235715.03+234848.9	23.00	21.26	20.91	20.92	21.20			


==> anc/table2.txt <==
-----------------------------------------------------------------------------------------------------------------------------
Column #	Description
-----------------------------------------------------------------------------------------------------------------------------
1		SDSS identifier
2		Effective temperature and uncertainty (K)
3		Surface gravity and uncertainty (cgs)
4		Mass and uncertainty (Msun)
5		log Ca/He number abundance ratio
6		log Mg/He number abundance ratio
7		log Fe/He number abundance ratio
8		log H/He number abundance ratio
-----------------------------------------------------------------------------------------------------------------------------
J000215.65+320914.1	6466(165)	8.257(0.273)	0.737(0.177)	-9.1(0.2)	-7.4(0.2)	-7.9(0.2)	<-3.1
J000418.68+081929.9	5843(261)	8.000			    	-8.8(0.2)	-7.2(0.2)	-7.6(0.4)	<-3.0
J000614.53+052039.0	5783(203)	7.839(0.271)	0.478(0.163)	-9.8(0.2)	-8.6(0.5)	-9.6(0.3)	<-3.0
J001052.56-043014.3	6903(209)	8.122(0.374)	0.651(0.225)	-8.5(0.1)	-6.7(0.1)	-7.0(0.1)	<-3.8
J001309.43+110949.0	6090(322)	8.000		     	    	-9.2(0.4)	-7.5(0.4)	-8.0(0.5)	<-3.0
J001949.26+220926.5	5797(197)	7.608(0.317)	0.365(0.164)	-9.7(0.2)	-8.4(0.2)	-8.5(0.2)	<-3.0
J004451.69+041819.2	6104(129)	8.220(0.031)	0.711(0.020)	-9.8(0.1)	-8.3(0.3)	-8.4(0.2)	<-3.0
J004634.22+271737.6	8053(273)	8.465(0.327)	0.879(0.211)	-7.2(0.2)	-5.4(0.2)	-6.3(0.3)	<-4.1
J004757.07+162836.5	6300(246)	8.000		     	    	-8.0(0.2)	-6.8(0.2)	-6.7(0.2)	<-3.2
J005247.16+184649.5	5305(223)	8.000		     	    	-9.0(0.3)	-7.1(0.2)	-7.5(0.3)	<-3.0
J005304.15+311555.8	6548(322)	8.000		     	    	-8.8(0.5)	-7.6(0.5)	-7.6(0.5)	<-3.2
J005649.27+245335.4	5061(194)	8.000		     	    	-10.2(0.5)	-9.0(0.5)	-9.1(0.5)	<-3.0
J010825.79-053755.6	6250(183)	7.256(0.512)	0.241(0.203)	-8.5(0.3)	-8.2(0.3)	-7.9(0.3)	<-3.7
J011421.17+350547.1	6209(198)	8.000		     	    	-8.4(0.1)	-7.0(0.1)	-7.1(0.1)	<-3.1
J011646.10+205001.9	6245(70)	8.000		     	    	-8.8(0.1)	-7.4(0.1)	-7.6(0.1)	<-3.2
J011759.81+002138.1	6994(94)	8.052(0.084)	0.608(0.052)	-8.8(0.1)	-7.2(0.1)	-7.6(0.1)	<-3.9
J012620.48+253433.6	5588(125)	8.456(0.213)	0.870(0.142)	-9.5(0.3)	-8.3(0.5)	-8.3(0.5)	<-3.0
J013504.11+130240.4	6013(79)	8.097(0.065)	0.633(0.040)	-9.2(0.1)	-7.9(0.2)	-8.1(0.3)	<-3.0
J014300.52+011356.8	7229(86)	8.178(0.086)	0.687(0.055)	-8.2(0.1)	-6.6(0.1)	-7.0(0.1)	<-3.9
J014415.12+192021.4	6024(206)	7.877(0.424)	0.500(0.265)	-8.7(0.2)	-7.3(0.2)	-7.6(0.2)	<-3.0
J014441.64+030536.2	6753(320)	8.000		     	    	-8.3(0.3)	-7.1(0.3)	-7.2(0.3)	<-3.2
J014834.00-011235.9	6760(204)	8.000		     	    	-9.0(0.2)	-7.3(0.3)	-7.9(0.5)	<-3.9
J015008.55+135433.9	6953(156)	8.262(0.153)	0.741(0.101)	-7.7(0.2)	-6.0(0.1)	-6.8(0.2)	<-3.6
J015849.02-094225.3	6115(194)	7.990(0.305)	0.567(0.194)	-9.9(0.2)	-8.7(0.5)	-8.8(0.5)	<-3.0
J020128.66+201521.8	6250(213)	8.091(0.243)	0.630(0.150)	-9.0(0.2)	-7.3(0.2)	-8.0(0.2)	<-3.1
J020809.93-054258.3	6085(216)	8.000		     	    	-8.2(0.3)	-7.2(0.3)	-7.1(0.3)	<-3.0
J023407.46-051028.1	6601(186)	8.000		     	    	-8.5(0.2)	-6.9(0.2)	-7.3(0.2)	<-3.6
J025206.06-040130.3	6773(181)	7.924(0.289)	0.530(0.178)	-8.9(0.1)	-6.8(0.1)	-8.0(0.2)	<-3.8
J025253.20+005439.4	7478(177)	8.031(0.179)	0.596(0.108)	-8.5(0.2)	-7.1(0.2)	-7.2(0.2)	<-4.1
J044751.21+112403.8	6966(175)	7.858(0.284)	0.492(0.171)	-9.0(0.3)	-7.3(0.3)	-7.7(0.3)	<-3.7
J072144.23+392843.3	6022(179)	7.433(0.468)	0.296(0.218)	-9.3(0.2)	-7.7(0.2)	-8.4(0.2)	<-3.0
J073635.22+411828.2	5010(138)	8.222(0.081)	0.711(0.054)	-8.5(0.3)	-7.3(0.3)	-7.3(0.3)	<-3.0
J073953.46+311204.2	5221(186)	8.000		     	    	-9.2(0.4)	-7.9(0.5)	-8.0(0.5)	<-3.0
J074153.45+314620.4	5974(154)	8.205(0.224)	0.701(0.145)	-9.0(0.2)	-7.6(0.2)	-7.5(0.2)	<-3.0
J074414.66+464912.5	4861(142)	8.052(0.041)	0.602(0.026)	-8.3(0.1)	-7.6(0.2)	-7.6(0.2)	<-3.0
J074444.03+440845.6	6612(192)	8.000		     	    	-8.6(0.2)	-7.4(0.2)	-7.5(0.2)	<-3.6
J074450.24+270132.6	7829(215)	8.160(0.349)	0.676(0.231)	-7.8(0.2)	-6.7(0.2)	-7.0(0.2)	<-4.2
J074456.21+164041.8	4703(160)	7.910(0.248)	0.515(0.154)	-10.3(0.3)	-9.1(0.5)	-9.1(0.5)	<-3.0
J075853.46+101347.4	5585(173)	8.000		     	    	-8.5(0.2)	-7.0(0.2)	-7.1(0.2)	<-3.0
J080003.90+224210.1	6049(191)	8.000		     	    	-9.9(0.3)	-8.7(0.5)	-8.7(0.5)	<-3.1
J080626.70+305555.7	7017(189)	8.000		     	    	-7.9(0.3)	-6.8(0.2)	-7.0(0.3)	<-3.6
J080740.69+493059.7	5172(179)	8.005(0.291)	0.574(0.187)	-8.3(0.2)	-6.8(0.2)	-7.2(0.2)	<-3.0
J081606.19+233030.1	7642(255)	8.000		     	    	-7.6(0.3)	-6.0(0.3)	-6.5(0.3)	<-4.0
J081828.12+124717.2	6895(279)	8.000		     	    	-9.0(0.3)	-7.2(0.3)	-7.8(0.4)	<-3.8
J083033.66-031911.0	6424(154)	7.736(0.117)	0.428(0.061)	-9.4(0.1)	-8.2(0.1)	-8.2(0.1)	<-3.5
J083858.56+232252.9	6048(182)	8.244(0.042)	0.727(0.028)	-9.8(0.2)	-8.6(0.5)	-8.7(0.5)	<-3.0
J084223.14+140615.9	7075(71)	7.985(0.038)	0.567(0.023)	-8.4(0.1)	-7.2(0.1)	-7.4(0.1)	<-4.0
J084239.85+153628.8	5966(262)	8.385(0.399)	0.823(0.254)	-9.8(0.4)	-8.5(0.2)	-8.6(0.2)	<-3.0
J084300.23+561452.8	6624(189)	8.292(0.300)	0.761(0.195)	-8.7(0.2)	-6.9(0.2)	-7.5(0.2)	<-3.2
J085100.23+154301.6	6284(80)	8.120(0.044)	0.649(0.027)	-8.6(0.1)	-7.4(0.2)	-8.2(0.2)	<-3.2
J085217.60+340211.3	4806(183)	7.743(0.344)	0.425(0.199)	-10.1(0.3)	-8.9(0.5)	-8.9(0.5)	<-3.0
J090146.87+075206.8	7263(156)	7.989(0.295)	0.570(0.186)	-7.1(0.2)	-5.8(0.2)	-6.1(0.2)	<-4.0
J090652.19+114149.9	6556(184)	8.000		     	    	-8.5(0.2)	-6.9(0.2)	-7.3(0.2)	<-3.5
J090803.35+513633.1	5779(242)	7.780(0.084)	0.447(0.044)	-10.1(0.3)	-8.9(0.3)	-9.0(0.3)	<-3.0
J090814.52+411918.3	6746(236)	8.000		     	    	-8.7(0.3)	-6.8(0.2)	-7.1(0.3)	<-3.2
J091322.38+262752.0	5252(166)	8.161(0.137)	     	    	-9.7(0.3)	-8.5(0.5)	-8.5(0.4)	<-3.0
J091356.05+412728.6	6010(174)	8.000		     	    	-8.6(0.3)	-7.3(0.3)	-7.4(0.5)	<-3.0
J091621.36+254028.4	5497(81)	8.066(0.035)	0.612(0.022)	-7.5(0.2)	-6.5(0.2)	-7.2(0.2)	<-3.0
J092450.03+430136.4	5500(167)	8.000		     	    	-10.2(0.4)	-9.0(0.5)	-9.0(0.5)	<-3.0
J092523.10+313019.0	6050(97)	8.000		     	    	-8.6(0.2)	-7.4(0.2)	-7.6(0.2)	<-3.0
J092932.50+424757.9	6676(104)	7.853(0.227)	0.489(0.135)	-8.3(0.2)	-6.5(0.2)	-7.1(0.2)	<-3.7
J093320.01+633441.2	6337(224)	8.000		     	    	-8.6(0.3)	-7.0(0.3)	-7.0(0.3)	<-3.2
J093719.14+522802.4	6660(98)	8.015(0.088)	0.585(0.053)	-8.4(0.1)	-6.9(0.1)	-7.4(0.2)	<-3.6
J093916.04+413612.9	6321(163)	8.422(0.308)	0.848(0.201)	-8.1(0.2)	-6.8(0.2)	-6.6(0.2)	<-3.0
J093944.58+501917.6	6030(172)	7.939(0.113)	0.536(0.067)	-8.4(0.2)	-6.7(0.2)	-7.0(0.2)	<-3.0
J094648.94+202423.2	7540(181)	8.000		     	    	-8.0(0.2)	-6.5(0.2)	-6.9(0.2)	<-4.2
J094813.74+300851.2	6284(184)	7.210(0.380)	0.228(0.132)	-9.1(0.2)	-7.9(0.2)	-8.1(0.2)	<-3.8
J095645.15+591240.6	8843(180)	8.168(0.040)	0.683(0.025)	-7.1(0.1)	-5.2(0.1)	-6.2(0.1)	-3.5
J100537.43+224403.1	6165(223)	8.000		     	    	-9.1(0.4)	-7.9(0.5)	-7.8(0.5)	<-3.0
J100609.16+175221.3	5605(256)	8.251(0.184)	0.731(0.121)	-9.5(0.5)	-8.3(0.5)	-8.3(0.5)	<-3.0
J101451.15+282701.6	6269(215)	8.000		     	    	-7.9(0.3)	-6.4(0.2)	-6.5(0.3)	<-3.1
J101711.54+344710.5	6089(183)	8.004(0.236)	0.576(0.139)	-9.8(0.5)	-8.6(0.5)	-8.6(0.5)	<-3.0
J101750.24+241911.6	6772(102)	8.409(0.397)	0.840(0.255)	-8.4(0.2)	-6.7(0.2)	-7.3(0.2)	<-3.3
J101924.73+353527.6	6224(239)	8.000		     	    	-8.8(0.4)	-7.0(0.4)	-7.9(0.4)	<-3.0
J101959.51+204553.4	5515(162)	8.000		     	    	-9.4(0.4)	-8.2(0.5)	-8.2(0.5)	<-3.0
J102414.83+453109.9	6339(194)	8.356(0.170)	0.803(0.114)	-8.4(0.2)	-7.3(0.2)	-7.6(0.2)	<-3.0
J102438.05+101410.5	6105(149)	8.000		     	    	-7.7(0.3)	-6.1(0.3)	-6.6(0.3)	<-3.1
J103205.15+133833.4	5479(199)	8.000		     	    	-9.1(0.3)	-7.3(0.3)	-8.1(0.3)	<-3.0
J103352.89+180935.3	6147(149)	8.267(0.095)	0.743(0.063)	-8.6(0.3)	-7.7(0.3)	-7.6(0.3)	<-3.0
J103809.19-003622.5	7996(82)	8.000		     	    	-7.4(0.1)	-6.3(0.1)	-6.9(0.1)	<-4.4
J103839.01+043223.8	6363(196)	8.000		     	    	-7.6(0.3)	-6.6(0.2)	-7.0(0.2)	<-3.2
J104046.48+240759.5	6023(80)	8.181(0.044)	0.686(0.028)	-8.1(0.2)	-6.8(0.1)	-7.2(0.2)	<-3.0
J104130.65+343240.7	7728(239)	8.301(0.390)	0.769(0.255)	-8.0(0.2)	-6.8(0.2)	-6.8(0.2)	<-4.0
J104319.84+351641.6	6069(78)	8.135(0.043)	0.657(0.027)	-9.3(0.1)	-7.5(0.1)	-7.6(0.1)	<-3.0
J104658.12+132911.3	5177(154)	7.895(0.225)	0.507(0.126)	-9.3(0.3)	-8.1(0.5)	-8.2(0.5)	<-3.0
J105533.73+372542.7	5614(155)	7.605(0.214)	0.361(0.101)	-8.4(0.3)	-8.2(0.2)	-8.2(0.5)	<-3.0
J105826.60+314358.3	7173(152)	8.159(0.065)	0.675(0.041)	-9.0(0.1)	-7.4(0.2)	-7.7(0.2)	<-3.9
J110216.09+282730.7	6320(248)	8.000		     	    	-7.8(0.4)	-6.2(0.2)	-6.7(0.4)	<-3.2
J110234.21+021459.2	5699(157)	8.137(0.079)	0.658(0.050)	-9.8(0.1)	-8.0(0.5)	-8.6(0.4)	<-3.0
J110304.15+414434.9	5728(159)	7.521(0.202)	0.327(0.081)	-9.4(0.1)	-7.7(0.2)	-8.3(0.2)	<-3.0
J110556.17+022849.0	5842(204)	8.000		     	    	-9.1(0.4)	-7.6(0.2)	-8.0(0.4)	<-3.0
J111215.06+070052.4	6891(169)	7.867(0.146)	0.497(0.081)	-9.7(0.2)	-7.6(0.3)	-8.5(0.5)	<-3.8
J113209.59+332353.0	6062(184)	8.000		     	    	-8.3(0.2)	-6.8(0.2)	-7.1(0.2)	<-3.1
J113410.85+154245.9	6806(166)	8.000		     	    	-8.5(0.1)	-6.9(0.1)	-7.3(0.4)	<-3.8
J114408.05+372007.8	7280(196)	7.768(0.360)	0.446(0.209)	-8.5(0.2)	-7.0(0.2)	-7.6(0.4)	<-4.2
J114441.92+121829.2	5320(92)	8.009(0.034)	0.577(0.021)	-9.3(0.1)	-7.8(0.2)	-8.3(0.2)	<-3.0
J114709.09+542940.8	5000(247)	8.000		     	    	-9.5(0.5)	-8.3(0.5)	-8.3(0.5)	<-3.0
J114944.95+051947.7	7173(96)	7.914(0.210)	0.525(0.118)	-8.2(0.1)	-7.3(0.1)	-7.5(0.2)	<-4.0
J115015.74+492843.7	7417(218)	8.189(0.159)	0.694(0.102)	-9.1(0.3)	-7.5(0.5)	-7.9(0.5)	<-4.0
J115207.15+510126.2	4790(233)	8.000		     	    	-10.4(0.3)	-9.1(0.5)	-9.2(0.5)	<-3.0
J115748.35+613845.9	6607(289)	8.000		     	    	-9.3(0.3)	-7.6(0.5)	-8.2(0.5)	<-3.9
J115818.76+045447.5	5344(150)	7.991(0.310)	0.566(0.199)	-8.5(0.2)	-7.0(0.1)	-7.5(0.3)	<-3.0
J115809.38+184557.3	6696(231)	8.040(0.245)	0.600(0.147)	-8.6(0.2)	-6.4(0.1)	-7.4(0.2)	<-3.7
J115822.32+471214.9	7840(141)	8.000		     	    	-8.3(0.1)	-6.7(0.1)	-6.9(0.2)	<-4.3
J115844.35+544837.5	6213(246)	8.000		     	    	-9.0(0.3)	-7.3(0.2)	-7.8(0.4)	<-3.2
J115809.88+594210.3	6046(166)	8.022(0.193)	0.587(0.116)	-8.9(0.3)	-7.7(0.2)	-8.4(0.3)	<-3.0
J120548.97+353642.4	6000(126)	8.178(0.182)	0.684(0.117)	-8.9(0.1)	-7.2(0.1)	-7.6(0.1)	<-3.0
J121106.43+232623.0	6609(164)	8.663(0.384)	1.005(0.237)	-8.3(0.2)	-6.7(0.1)	-6.9(0.2)	<-3.0
J121731.31+115715.9	6012(107)	7.401(0.321)	0.285(0.134)	-9.6(0.2)	-7.8(0.2)	-8.7(0.3)	<-3.4
J121837.12+002304.0	6500(188)	8.314(0.073)	0.776(0.049)	-9.2(0.2)	-7.8(0.2)	-8.5(0.3)	<-3.1
J122035.76+092948.1	6677(169)	8.000		     	    	-8.4(0.1)	-6.8(0.1)	-7.4(0.1)	<-3.8
J122437.07+283853.0	4991(122)	8.010(0.074)	0.576(0.046)	-10.2(0.1)	-9.0(0.5)	-9.1(0.5)	<-3.0
J122943.92+074311.8	6014(183)	7.133(0.633)	0.204(0.237)	-8.9(0.2)	-7.3(0.2)	-7.3(0.2)	<-3.5
J123024.04+314339.7	6310(156)	7.676(0.352)	0.398(0.193)	-9.6(0.3)	-8.1(0.3)	-8.3(0.3)	<-3.4
J123415.21+520808.1	7627(70)	8.098(0.032)	0.637(0.020)	-7.5(0.1)	-5.7(0.1)	-6.3(0.1)	<-4.1
J123826.93+214937.7	5437(198)	8.097(0.229)	0.632(0.143)	-8.9(0.3)	-7.3(0.2)	-7.9(0.3)	<-3.0
J124547.11+082231.4	6074(130)	8.000		     	    	-8.3(0.2)	-7.0(0.2)	-7.6(0.2)	<-3.3
J125454.93+355145.7	6417(236)	8.036(0.678)	0.597(0.241)	-9.7(0.2)	-7.6(0.2)	-8.1(0.2)	<-3.4
J125710.13+323848.5	5376(257)	8.000		     	    	-8.8(0.2)	-7.2(0.2)	-7.6(0.4)	<-3.0
J125720.87-031025.1	6269(205)	8.000		     	    	-8.6(0.1)	-7.1(0.1)	-7.4(0.2)	<-3.4
J125922.03+311215.2	5664(252)	8.027(0.083)	0.589(0.051)	-9.8(0.3)	-8.6(0.4)	-8.6(0.4)	<-3.0
J125945.32+472953.6	5682(230)	7.795(0.391)	0.454(0.235)	-9.8(0.4)	-8.6(0.5)	-8.7(0.5)	<-3.0
J130328.07+405545.5	6481(167)	8.071(0.085)	0.618(0.053)	-8.7(0.3)	-7.2(0.2)	-7.9(0.3)	<-3.4
J130826.36+095724.0	7692(209)	8.000		     	    	-8.1(0.2)	-7.0(0.2)	-6.9(0.3)	<-4.6
J130830.03+025844.5	6003(105)	8.000		     	    	-9.3(0.2)	-7.9(0.2)	-7.8(0.2)	<-3.0
J131420.49+374806.5	6201(207)	8.379(0.338)	0.819(0.220)	-8.2(0.4)	-6.9(0.2)	-7.1(0.4)	<-3.0
J131612.87+191806.5	5160(171)	7.639(0.425)	0.375(0.235)	-10.3(0.4)	-9.1(0.5)	-9.2(0.5)	<-3.0
J131900.19+364149.8	7464(179)	8.294(0.176)	0.763(0.116)	-8.6(0.3)	-7.2(0.2)	-7.4(0.3)	<-3.9
J132005.53+020419.0	7356(296)	8.000		     	    	-8.3(0.3)	-7.0(0.3)	-7.1(0.3)	<-3.8
J132144.04-023751.4	5592(137)	8.000		     	    	-8.7(0.3)	-6.9(0.2)	-7.3(0.3)	<-3.0
J132941.79+130131.9	6706(166)	7.636(0.230)	0.381(0.115)	-8.9(0.2)	-7.4(0.1)	-8.0(0.3)	<-3.9
J133624.26+354751.2	6172(79)	8.057(0.019)	0.609(0.012)	-8.9(0.1)	-7.1(0.1)	-7.9(0.1)	<-3.1
J133905.98+264322.9	6452(143)	8.077(0.054)	0.622(0.034)	-9.0(0.2)	-7.6(0.1)	-8.4(0.2)	<-3.3
J134050.31+270219.0	8413(319)	8.000		     	    	-7.0(0.1)	-5.1(0.1)	-5.6(0.1)	<-4.1
J134203.60+181332.8	5524(164)	8.000		     	    	-9.0(0.5)	-7.8(0.5)	-7.9(0.5)	<-3.0
J134520.99+115357.6	6000(94	)	0.101(0.689)	0.065	    	-8.1(0.1)	-7.0(0.1)	-6.9(0.2)	<-3.0
J134711.47+141528.0	6520(125)	8.194(0.100)	0.696(0.065)	-8.6(0.2)	-7.1(0.1)	-7.3(0.2)	<-3.2
J135054.02+105808.0	5176(179)	8.505(0.211)	0.902(0.140)	-9.5(0.3)	-8.3(0.5)	-8.3(0.5)	<-3.0
J135123.86+264546.5	5640(144)	7.730(0.157)	0.421(0.084)	-8.5(0.2)	-7.9(0.2)	-7.8(0.3)	<-3.0
J135632.63+241606.0	6173(133)	8.010(0.045)	0.580(0.028)	-9.1(0.2)	-7.3(0.2)	-8.2(0.2)	<-3.2
J135654.01+023641.5	7662(165)	8.028(0.662)	0.595(0.228)	-8.0(0.1)	-6.3(0.1)	-6.7(0.2)	<-4.2
J140137.31+365909.9	5931(115)	7.973(0.036)	0.557(0.022)	-10.1(0.1)	-8.1(0.3)	-9.2(0.3)	<-3.0
J140410.72+362056.8	6284(124)	8.216(0.028)	0.709(0.019)	-8.7(0.1)	-7.3(0.1)	-8.3(0.2)	<-3.1
J140525.20+254212.4	5890(198)	8.000		     	    	-9.5(0.4)	-7.8(0.3)	-8.4(0.5)	<-3.0
J140557.10+154940.5	7055(83)	8.073(0.087)	0.621(0.054)	-8.5(0.1)	-6.9(0.1)	-7.3(0.1)	<-3.8
J141140.27+341039.4	5500(91)	8.363(0.142)	0.807(0.096)	-8.3(0.4)	-6.6(0.2)	-7.1(0.5)	<-3.0
J142120.11+184351.6	6517(108)	7.978(0.276)	0.562(0.174)	-8.5(0.1)	-6.7(0.1)	-7.3(0.2)	<-3.5
J142833.78+440346.2	6574(77)	8.064(0.020)	0.614(0.012)	-9.5(0.1)	-7.9(0.1)	-8.9(0.2)	<-3.5
J142939.38+384113.2	5636(147)	7.634(0.242)	0.375(0.123)	-10.3(0.2)	-9.1(0.5)	-9.2(0.5)	<-3.0
J143007.15-015129.5	6344(117)	8.076(0.071)	0.621(0.044)	-7.6(0.1)	-6.0(0.1)	-6.4(0.1)	<-3.1
J144301.55+583301.6	7061(284)	8.000		     	    	-8.5(0.2)	-7.1(0.1)	-7.3(0.2)	<-3.9
J144354.13+301413.3	6955(215)	8.000		     	    	-8.1(0.3)	-6.5(0.2)	-7.1(0.2)	<-4.0
J144535.03+091340.4	7035(255)	8.000		     	    	-7.7(0.2)	-6.2(0.1)	-6.6(0.2)	<-4.0
J144804.49+104709.1	6331(85)	8.173(0.039)	0.682(0.025)	-9.1(0.2)	-7.5(0.1)	-7.8(0.2)	<-3.1
J150028.02+231554.0	6630(267)	8.000		     	    	-8.2(0.4)	-6.6(0.2)	-7.0(0.4)	<-3.6
J150228.71+374452.9	5525(79)	8.084(0.056)	0.624(0.035)	-10.1(0.2)	-8.8(0.5)	-8.9(0.5)	<-3.0
J150739.03+403408.9	7304(211)	8.000		     	    	-8.0(0.2)	-6.3(0.1)	-6.8(0.2)	<-4.1
J151835.63+050627.5	5187(72)	8.161(0.056)	0.672(0.036)	-9.3(0.2)	-8.3(0.3)	-8.7(0.3)	<-3.0
J152449.58+404938.1	6203(107)	8.203(0.084)	0.701(0.054)	-8.4(0.1)	-7.1(0.1)	-7.5(0.2)	<-3.0
J153407.58+124254.4	6197(248)	8.000		     	    	-7.9(0.3)	-6.9(0.2)	-6.7(0.3)	<-3.3
J153505.75+124744.2	5950(66)	8.175(0.009)	0.682(0.006)	-8.6(0.1)	-7.0(0.1)	-7.5(0.1)	<-3.0
J153745.52+360818.6	5519(110)	8.000		     	    	-9.8(0.3)	-8.6(0.5)	-8.6(0.5)	<-3.0
J154022.80+535239.8	6500(156)	8.000		     	    	-8.7(0.3)	-6.8(0.1)	-7.5(0.3)	<-3.4
J154201.75+465020.2	6130(136)	8.269(0.196)	0.744(0.129)	-8.1(0.2)	-6.5(0.1)	-6.9(0.1)	<-3.0
J154349.79+202442.9	6206(140)	8.000		     	    	-8.7(0.2)	-7.1(0.2)	-7.6(0.4)	<-3.2
J154510.31+523618.4	6068(82)	8.107(0.093)	0.639(0.058)	-8.9(0.1)	-7.5(0.1)	-8.0(0.2)	<-3.0
J154913.46+263301.1	6794(109)	8.063(0.307)	0.614(0.245)	-9.6(0.2)	-7.9(0.1)	-8.0(0.2)	<-3.8
J154933.23+190646.7	6246(142)	8.000		     	    	-8.7(0.2)	-7.0(0.1)	-7.3(0.3)	<-3.2
J155429.01+173545.9	6847(55)	8.231(0.020)	0.721(0.013)	-8.4(0.1)	-7.1(0.1)	-7.6(0.1)	<-3.5
J160429.80+183035.4	6421(68)	8.100(0.098)	0.636(0.061)	-9.6(0.1)	-8.4(0.2)	-8.5(0.3)	<-3.2
J161026.10+400619.7	6552(162)	8.000		     	    	-8.7(0.3)	-7.3(0.1)	-7.2(0.2)	<-3.0
J161248.17+353434.8	7181(348)	8.000		     	    	-8.5(0.5)	-7.3(0.3)	-7.3(0.5)	<-3.9
J161603.00+330301.2	6491(88)	7.991(0.056)	0.569(0.035)	-8.2(0.1)	-6.7(0.1)	-7.1(0.2)	<-3.3
J162408.57+331019.0	6654(197)	8.000		     	    	-9.2(0.3)	-7.2(0.1)	-8.0(0.4)	<-3.5
J162612.73+330308.2	6715(207)	8.000		     	    	-8.6(0.2)	-7.1(0.1)	-7.5(0.3)	<-3.8
J162703.34+464658.2	6000(305)	7.785(0.179)	0.450(0.101)	-9.4(0.5)	-7.9(0.3)	-8.3(0.5)	<-3.0
J163601.33+161907.1	4410(200)	8.096(0.059)	0.669(0.038)	-9.5(0.1)	-8.3(1.0)	-8.3(1.0)	<-3.0
J164104.95+185602.1	5470(119)	7.941(0.115)	0.536(0.069)	-10.4(0.2)	-9.2(0.5)	-9.9(0.3)	<-3.0
J164939.23+223807.2	5261(156)	8.101(0.177)	0.634(0.112)	-8.4(0.2)	-6.7(0.2)	-7.4(0.2)	-1.8
J170638.11+254111.7	5813(2310	8.000				-10.1(0.3)	-8.9(0.5)	-9.0(0.5)	<-3.0
J210916.51-003921.6	6132(161)	7.997(0.147)	0.572(0.088)	-8.8(0.5)	-7.7(0.4)	-7.6(0.4)	<-3.0
J211045.34+051214.8	5828(224)	8.000		     	    	-9.4(0.5)	-7.7(0.5)	-8.3(0.5)	<-3.0
J212312.20+001653.5	5463(165)	8.166(0.363)	0.675(0.226)	-9.6(0.2)	-8.3(0.5)	-8.4(0.4)	<-3.0
J215752.30+120603.1	6042(57)	7.930(0.139)	0.531(0.081)	-9.1(0.1)	-7.6(0.1)	-8.1(0.1)	<-3.0
J222503.71+233855.1	6029(116)	7.937(0.099)	0.535(0.059)	-9.3(0.1)	-7.7(0.1)	-8.4(0.1)	<-3.1
J223014.70+190514.4	5631(144)	8.000		     	    	-8.5(0.3)	-6.8(0.2)	-7.1(0.2)	<-3.0
J223101.12+090635.1	5679(90)	7.992(0.077)	0.567(0.047)	-9.9(0.1)	-8.1(0.5)	-9.0(0.2)	<-3.0
J223507.65-005607.7	6514(139)	8.288(0.416)	0.758(0.262)	-8.4(0.2)	-7.1(0.1)	-7.2(0.2)	<-3.4
J223811.10+021352.9	6986(233)	8.000		     	    	-8.6(0.2)	-7.4(0.2)	-7.5(0.2)	<-4.0
J223815.97-011336.9	6228(184)	8.000		     	    	-9.4(0.2)	-7.6(0.2)	-8.0(0.2)	<-3.5
J230414.49+241554.0	5102(70)	7.935(0.059)	0.530(0.035)	-9.2(0.2)	-7.3(0.2)	-8.9(0.2)	<-3.0
J231937.39+301848.4	7478(256)	8.000		     	    	-8.5(0.3)	-7.2(0.3)	-7.3(0.3)	<-3.4
J232833.31+083028.4	5566(140)	8.000		     	    	-9.0(0.3)	-7.3(0.1)	-7.8(0.4)	<-3.0
J233054.31+280517.4	6344(173)	8.000		     	    	-9.3(0.2)	-7.5(0.2)	-8.1(0.4)	<-3.2
J233320.38+105830.2	6515(193)	8.000		     	    	-8.7(0.3)	-7.0(0.2)	-7.6(0.4)	<-3.9
J234034.61+012416.6	6072(82)	8.000(0.084)	0.574(0.051)	-8.8(0.1)	-7.2(0.1)	-8.0(0.2)	<-3.1
J234048.74+081753.3	6151(156)	8.141(0.225)	0.661(0.142)	-8.7(0.2)	-7.4(0.3)	-7.2(0.3)	<-3.0
J234307.67-001016.3	5778(123)	7.475(0.335)	0.309(0.155)	-9.6(0.3)	-7.9(0.3)	-8.5(0.5)	<-3.0
J235224.26+192247.3	6067(141)	8.000		     	    	-8.3(0.2)	-6.8(0.1)	-7.2(0.3)	<-3.1
J235249.13+334439.2	7200(208)	8.000		     	    	-8.3(0.2)	-6.9(0.2)	-7.1(0.3)	<-3.5
J235715.03+234848.9	6117(178)	8.000		     	    	-9.2(0.1)	-7.3(0.1)	-7.8(0.3)	<-3.2

